1st Place Solutions of Waymo Open Dataset Challenge 2020 -- 2D Object Detection Track

In this technical report, we present our solutions of Waymo Open Dataset (WOD) Challenge 2020 - 2D Object Track. We adopt FPN as our basic framework. Cascade RCNN, stacked PAFPN Neck and Double-Head are used for performance improvements. In order to handle the small object detection problem in WOD, we use very large image scales for both training and testing. Using our methods, our team RW-TSDet achieved the 1st place in the 2D Object Detection Track.

==> figs/plot.py <==
import os
import glob
import pickle as pkl
import numpy as np
import matplotlib.pyplot as plt


def main():
    plt.style.use('seaborn')
    fig = plt.figure(figsize=(12, 5))
    plt.xlabel("Relative Scale", fontsize=16)
    plt.ylabel("CDF (Scale)", fontsize=16)
    plt.xticks(np.arange(0, 1.1, 0.1), fontsize=14)
    plt.yticks(np.arange(0, 1.1, 0.1), fontsize=14)
    plt.xlim(0, 1)
    plt.ylim(0, 1)
    plt.grid(True)

    scale_files = glob.glob('*_scale.pkl')
    all_lines = []
    all_legends = []
    for scale_file in scale_files:
        if "waymo" in scale_file:
            all_legends.append("WOD")
        elif "cyc" in scale_file:
            all_legends.append("WOD-Cyc")
        elif "ped" in scale_file:
            all_legends.append("WOD-Ped")
        elif "vehicle" in scale_file:
            all_legends.append("WOD-Vehicle")
        else:
            all_legends.append("COCO")
        scale_file = pkl.load(open(scale_file, 'rb'))
        cdf = scale_file['cdf']
        bin_edges = scale_file['bin_edges']
        line = plt.plot(bin_edges[1:], cdf, color=np.random.rand(3,))
        all_lines.append(line[0])
    plt.legend(all_lines, all_legends, prop={'size': 14}, loc=4)
    plt.savefig('scale.pdf')


if __name__ == "__main__":
    main()


